Swarm Differential Privacy for Purpose Driven Data-Information-Knowledge-Wisdom Architecture

Privacy protection has recently been in the spotlight of attention to both academia and industry. Society protects individual data privacy through complex legal frameworks. The increasing number of applications of data science and artificial intelligence has resulted in a higher demand for the ubiquitous application of the data. The privacy protection of the broad Data-Information-Knowledge-Wisdom (DIKW) landscape, the next generation of information organization, has taken a secondary role. In this paper, we will explore DIKW architecture through the applications of the popular swarm intelligence and differential privacy. As differential privacy proved to be an effective data privacy approach, we will look at it from a DIKW domain perspective. Swarm Intelligence can effectively optimize and reduce the number of items in DIKW used in differential privacy, thus accelerating both the effectiveness and the efficiency of differential privacy for crossing multiple modals of conceptual DIKW. The proposed approach is demonstrated through the application of personalized data that is based on the open-sourse IRIS dataset. This experiment demonstrates the efficiency of Swarm Intelligence in reducing computing complexity.

==> exp.py <==
from math import e
from sklearn import datasets
from sklearn.model_selection import train_test_split
import numpy as np
import matplotlib.pyplot as plt
dataset = datasets.load_iris()

from diffprivlib.models import GaussianNB

for ind, ts in enumerate([0.1, 0.3, 0.5]):

    X_train, X_test, y_train, y_test = train_test_split(dataset.data, dataset.target, test_size=0.2)
    clf = GaussianNB()
    clf.fit(X_train, y_train)


    clf.predict(X_test)

    print("Test accuracy: %f" % clf.score(X_test, y_test))



    epsilons = np.logspace(-2, 2, 50)
    bounds = ([4.3, 2.0, 1.1, 0.1], [7.9, 4.4, 6.9, 2.5])
    accuracy = list()

    for epsilon in epsilons:
        clf = GaussianNB(bounds=bounds, epsilon=epsilon)
        clf.fit(X_train, y_train)
        
        accuracy.append(clf.score(X_test, y_test))
    if ind==0:
        col="black"
        lab = "90%"
    if ind==1:
        col="blue"
        lab = "70%"
    if ind==2:
        col="red"
        lab = "50%"
    if ind==3:
        col="green"
        lab = "30%"
    plt.semilogx(epsilons, accuracy,color=col, label=lab)
plt.legend(fontsize='x-large')
plt.title("Differentially private for DIKW case study")
plt.xlabel("epsilon")
plt.ylabel("Accuracy")
plt.savefig('exp.png')
